Electrostatic T-matrix for a torus on bases of toroidal and spherical harmonics

Semi-analytic expressions for the static limit of the T-matrix for electromagnetic scattering are derived for a circular torus, expressed in bases of both toroidal and spherical harmonics. The scattering problem for an arbitrary static excitation is solved using toroidal harmonics and the extended boundary condition method to obtain analytic expressions for auxiliary Q and P-matrices, from which the T-matrix is given by their division. By applying the basis transformations between toroidal and spherical harmonics, the quasi-static limit of the T-matrix block for electric multipole coupling is obtained. For the toroidal geometry there are two similar T-matrices on a spherical basis, for computing the scattered field both near the origin and in the far field. Static limits of the optical cross-sections are computed, and analytic expressions for the limit of a thin ring are derived.

==> anc/PlotPotentialTorusToroidal.m <==
R0=4;
r0=3;
rom=R0-r0; rop=R0+r0;
a=sqrt(R0^2-r0^2);
beta0=R0/r0;
ep=epsAu(500)/1.77;
N=21; M=N; K=N;
% ep=0;

zv=    -2.*r0-.001 : .1 : 2.*r0; 
xv= -R0-2.*r0+.001 : .1 : R0+2.*r0; 

[x,z]=meshgrid(xv,zv); 
r=sqrt(z.^2+x.^2);
u=z./r;
beta=(r.^2+a^2)./sqrt((r.^2+a^2).^2-(2*a*x).^2);
eta=sign(z).*acos( (r.^2-a^2)./sqrt((r.^2+a^2).^2-(2*a*x).^2) );
xi=acosh(beta); 
torus=beta>beta0;

Ve=0*x; Vi=0*x; Vs=0*x; 
D=sqrt(2*(beta-cos(eta)));
xe=2000; ze=1000; %excitaion dipole position
re=sqrt(ze^2+xe^2); %distance of excitation point dipole from origin
ue=ze/re;
% Ve0=re./sqrt((x-xe).^2+(z-ze).^2); 
Ve0=a^2*(z-ze)./sqrt((x-xe).^2+(z-ze).^2).^3; 
betae=(re^2+a^2)/sqrt((re^2+a^2)^2-(2*xe*a)^2);
etae=acos( (re.^2-a^2)./sqrt((re.^2+a^2).^2-(2*a*xe).^2) );
De=sqrt(2*(betae-cos(etae))); 
Pu=createPnmCell(K+1,M+1,u);
Pue=createPnm(K+1,M,ue);
VsSo=0*x; VsSi=0*x; VeSi=0*x; VeSo=0*x; Ve2=0*x;
Eei_r=0*x; Eei_t=0*x; Eeo_r=0*x; Eeo_t=0*x; 
Esi_r=0*x; Esi_t=0*x; Eso_r=0*x; Eso_t=0*x; 
Ee0_x=-a^2*3*(z-ze).*(x-xe)./sqrt((x-xe).^2+(z-ze).^2).^5;
Ee0_z=-a^2*(2*(z-ze).^2-(x-xe).^2)./sqrt((x-xe).^2+(z-ze).^2).^5;
Ee0=sqrt(Ee0_x.^2+Ee0_z.^2);
Esbeta=0*x; Eseta=0*x; Eibeta=0*x; Eieta=0*x; Eebeta=0*x; Eeeta=0*x;  
Eebeta0= -a^2*(cos(eta) - cosh(xi)).^(-1/2).* (-3.* (ze.* cos(eta) - ze.* cosh(xi) + a.* sin(eta)).* (sin(eta).* (ze.* cos(eta) - ze.* cosh(xi) ... 
        + a.* sin(eta)).* sinh(xi).*sign(x) + (-1 + cos(eta).* cosh(xi)).* (xe.* cos(eta) - xe.* cosh(xi) ... 
        + a.* sinh(xi).*sign(x))) + sin(eta).* sinh(xi).*sign(x).* ((ze.* cos(eta) - ze.* cosh(xi) + a.* sin(eta)).^2 + (xe.* cos(eta) - xe.* cosh(xi) ...
        + a.* sinh(xi).*sign(x)).^2))./(-a^2.* cos(eta) + xe^2.* cos(eta) + ze^2.* cos(eta) - (a^2 + xe^2 + ze^2).* cosh(xi) +  2.* a.* ze.* sin(eta) + 2.* a.* xe.* sinh(xi).*sign(x)).^(5/2);
Eeeta0=-a^2*(-cosh(xi) + cos(eta)).^(-1/2).* ((1 - cos(eta).*cosh(xi)).*((ze.*cos(eta) - ze.*cosh(xi) + a.*sin(eta)).^2 ...
        + (xe.*cos(eta) - xe.*cosh(xi) + a.*sinh(xi).*sign(x)).^2) - 3.*(ze.*cos(eta) - ze.*cosh(xi) + a.*sin(eta)).*(ze.*cos(eta) + ze.*cos(eta).*cosh(xi).^2 ...
        + a.*sin(eta) + xe.*cos(eta).*sin(eta).*sinh(xi).*sign(x) +  a.*sin(eta).*sinh(xi).^2 - cosh(xi).*(ze + ze.*cos(eta).^2 + a.*cos(eta).*sin(eta) ... 
        + xe.*sin(eta).*sinh(xi).*sign(x))))./(-a^2.*cos(eta) +  xe^2.*cos(eta) +  ze^2.*cos(eta) - (a^2 + xe^2 + ze^2).*cosh(xi) + 2.*a.*ze.*sin(eta) + 2.*a.*xe.*sinh(xi).*sign(x)).^(5/2);
Ee02=sqrt(Eebeta0.^2+Eeeta0.^2);
tic
for m=0:M
    m
    Q=createToroidalQcell(N+1,m,max(beta,beta0),1e-10);
    P=createToroidalPcell(N+1,m,min(beta,beta0),1e-10);
    [Tc,Ts,Rc,Rs] = createToroidalTmatrix(N,m,R0,r0,ep); 
    as=zeros(N+1,1); ac=as;  
    Pbetae=createToroidalP(N+1,m,betae);

%     Ti= createSphericalTmatrixTorus(K,m,R0,r0,ep,'rr'); % i for inside 
%     To= createSphericalTmatrixTorus(K,m,R0,r0,ep,'ri'); % o for outside 
% 
%     Ai=zeros(K+1,1); Ao=Ai; %expansion coefficients of excitation potential expressed in terms of interior or exterior spherical harmonics
%     acS=ac; asS=ac;
%     for k=m:K
% %         Ai(k+1)=Pue(k+1,m+1)*(2-eq(m,0))/prod(k-m+1:k+m)*(a/re)^k; %expansion coefficients of Ve on spherical basis for point charge
%         Ai(k+1)=-Pue(k+2,m+1)*(2-eq(m,0))/prod(k-m+2:1+k+m)*(k+m+1)*(a/re)^k*a^2/re^2; %expansion coefficients of Ve on spherical basis for dipole      
%         Ao(k+1)=-Pue(k+2,m+1)*(2-eq(m,0))/prod(k-m+2:1+k+m)*(k+m+1)*(a/re)^(-k-1)*a^2/re^2; %expansion coefficients of Ve on irregular spherical basis for dipole  
% %         VeS = VeS + Ai(k+1)* (r/a).^k .* Pu{k+1,m+1} .*sign(x).^m;   
%     end
%     Ci=Ti*Ai;
%     Co=To*Ai;
%     for n=m:K
% %         VeSo =VeSo + Ao(n+1)* (r/a).^(-n-1) .* Pu{n+1,m+1}.*sign(x).^m;
% %         VeSi =VeSi + Ai(n+1)* (r/a).^n .* Pu{n+1,m+1} .*sign(x).^m;
%         VsSi=VsSi+Ci(n+1)* (r/a).^n .* Pu{n+1,m+1} .*sign(x).^m;
%         VsSo=VsSo+Co(n+1)* (r/a).^(-n-1) .* Pu{n+1,m+1} .*sign(x).^m;
% %         dPu=1./sqrt(1-u.^2).*((n+1)*u.*Pu{n+1,m+1}-(n-m+1)*Pu{n+2,m+1}).*sign(x); %d P_n^m(\cos\theta)/d\theta
% %         Eei_r=Eei_r - Ai(n+1)* n*(r/a).^(n-1)/a .* Pu{n+1,m+1}.*sign(x*xe).^m;
% %         Eei_t=Eei_t + Ai(n+1)*   (r/a).^(n-1)/a .*dPu.*sign(x*xe).^m;
% %         Eeo_r=Eeo_r + Ao(n+1)* (n+1)*(r/a).^(-n-2)/a .* Pu{n+1,m+1}.*sign(x*xe).^m;
% %         Eeo_t=Eeo_t + Ao(n+1)* (r/a).^(-n-2)/a  .*dPu.*sign(x*xe).^m;
% %         Esi_r=Esi_r - Ci(n+1)* n*(r/a).^(n-1)/a .* Pu{n+1,m+1}.*sign(x*xe).^m;
% %         Esi_t=Esi_t + Ci(n+1)*   (r/a).^(n-1)/a .*dPu .*sign(x*xe).^m;
% %         Eso_r=Eso_r + Co(n+1)* (n+1)*(r/a).^(-n-2)/a .* Pu{n+1,m+1}.*sign(x*xe).^m;
% %         Eso_t=Eso_t + Co(n+1)* (r/a).^(-n-2)/a  .*dPu .*sign(x*xe).^m;    
%     end


    %create spherical-toroidal translation coefficients
%     c=zeros(K+1); c_=c; % c = c_{nk}^m, c_ = c_{nk}^{-m} (expn coefs for spherical - toroidal basis interchange)
%     s=zeros(K+1); s_=s; 
%     P0=createPnm(K+1,m,0); %P0_=P0; for k=0:N,  P0_(k+1,m+1)=P0(k+1,m+1)/prod(k-m+1:k+m)*(-1)^m; end
%     for k=0:K  
%         if mod(k+m,2)==0
%             c(1,k+1)=2*prod([-m:-1]+1/2);
%             c(2,k+1)=(2*k+1) * sqrt(pi)/gamma(-m+3/2);
%             c_(1,k+1)=2/prod([0:m-1]+1/2);
%             c_(2,k+1)=(2*k+1) * sqrt(pi)/gamma(m+3/2);        
%             for n=1:K-1
%                 c(n+2,k+1)=( (2*k+1)*c(n+1,k+1) + (n+m-1/2)*c(n,k+1) )/(n-m+1/2);
%                 c_(n+2,k+1)=( (2*k+1)*c_(n+1,k+1) + (n-m-1/2)*c_(n,k+1) )/(n+m+1/2);
%             end
%         else
%             s(1,k+1)=0;
%             s(2,k+1)=2*(k+m+1) * sqrt(pi)/gamma(-m+3/2);
%             s_(1,k+1)=0;
%             s_(2,k+1)=2*(k-m+1) * sqrt(pi)/gamma(m+3/2);  
%             for n=1:K-1
%                 s(n+2,k+1)=( (2*k+1)*s(n+1,k+1) + (n+m-1/2)*s(n,k+1) )/(n-m+1/2);
%                 s_(n+2,k+1)=( (2*k+1)*s_(n+1,k+1) + (n-m-1/2)*s_(n,k+1) )/(n+m+1/2);
%             end
%         end
%     end

        
    for n=0:N
%         for k=m:2:K
%             acS(n+1)=acS(n+1) + c_(n+1,k+1)*P0(k+1,m+1)*(2-eq(n,0))/2/pi* (-1)^n * Ao(k+1);
%             asS(n+1)=asS(n+1) - s_(n+1,k+1)*P0(k+2,m+1)/pi*Ai(k+1);
%         end
        % coefficients for point charge:
%         ac(n+1)=re/2/pi/a* De*Pbetae(n+1)*cos(n*etae) /prod(n-m+1/2:n+m-1/2)*(-1)^m*(2-eq(m,0))*(2-eq(n,0));
%         as(n+1)=re/2/pi/a* De*Pbetae(n+1)*sin(n*etae) /prod(n-m+1/2:n+m-1/2)*(-1)^m*(2-eq(m,0))*(2-eq(n,0));
        % coefficients for dipole:
        as(n+1)= 1/4/pi* De*( -2*n*Pbetae(n+1)*cos(n*etae) + (n+m-1/2)*Pbetae(n+2*eq(n,0))*cos((n-1)*etae) + (n-m+1/2)*Pbetae(n+2)*cos((n+1)*etae) ) ...
                /prod(n-m+1/2:n+m-1/2)*(-1)^m*(2-eq(m,0))*(2-eq(n,0));
        ac(n+1)=-1/4/pi* De*( -2*n*Pbetae(n+1)*sin(n*etae) + (n+m-1/2)*Pbetae(n+2*eq(n,0))*sin((n-1)*etae) + (n-m+1/2)*Pbetae(n+2)*sin((n+1)*etae) ) ...
                /prod(n-m+1/2:n+m-1/2)*(-1)^m*(2-eq(m,0))*(2-eq(n,0));
    end
    bs=Rs*as;
    bc=Rc*ac;
    cs=Ts*as;
    cc=Tc*ac;
    eimphi=sign(x*xe).^m; % e^{i m \phi}
    for n=0:N
%         Ve =Ve + D.*Q{n+1}.*(ac(n+1).*cos(n*eta) + as(n+1).*sin(n*eta)) .*eimphi;
        Vi =Vi + D.*Q{n+1}.*(bc(n+1).*cos(n*eta) + bs(n+1).*sin(n*eta)) .*eimphi;
        Vs =Vs + D.*P{n+1}.*(cc(n+1).*cos(n*eta) + cs(n+1).*sin(n*eta)) .*eimphi;
%         Eebeta =Eebeta - 1/2/a.*sinh(xi) .* (D.*Q{n+1} - D.^3.*( (n+1/2)*beta.*Q{n+1}-(n-m+1/2)*Q{n+2} )./(beta.^2-1) )...
%                  .* (ac(n+1).*cos(n*eta) + as(n+1).*sin(n*eta)) .*eimphi.*sign(x);
        Eibeta =Eibeta - 1/2/a.*sinh(xi) .* (D.*Q{n+1} - D.^3.*( (n+1/2)*beta.*Q{n+1}-(n-m+1/2)*Q{n+2} )./(beta.^2-1) )...
                 .* (bc(n+1).*cos(n*eta) + bs(n+1).*sin(n*eta)) .*eimphi.*sign(x);
        Esbeta =Esbeta - 1/2/a.*sinh(xi) .* (D.*P{n+1} - D.^3.*( (n+1/2)*beta.*P{n+1}-(n-m+1/2)*P{n+2} )./(beta.^2-1) )...
                 .* (cc(n+1).*cos(n*eta) + cs(n+1).*sin(n*eta)) .*eimphi.*sign(x);
%         Eeeta =Eeeta - D./2/a.* Q{n+1}.* ( sin(eta).*(ac(n+1).*cos(n*eta)  + as(n+1).*sin(n*eta)) ...
%                                          + D.^2.*n.*(as(n+1).*cos(n*eta) - ac(n+1).*sin(n*eta)) ) .*eimphi;
        Eieta =Eieta - D./2/a.* Q{n+1}.* ( sin(eta).*(bc(n+1).*cos(n*eta)  + bs(n+1).*sin(n*eta)) ...
                                         + D.^2.*n.*(bs(n+1).*cos(n*eta) - bc(n+1).*sin(n*eta)) ) .*eimphi;
        Eseta =Eseta - D./2/a.* P{n+1}.* ( sin(eta).*(cc(n+1).*cos(n*eta)  + cs(n+1).*sin(n*eta)) ...
                                         + D.^2.*n.*(cs(n+1).*cos(n*eta) - cc(n+1).*sin(n*eta)) ) .*eimphi;
    end
end
Vo=Vs+Ve0;
% VeS=VeSi.*[r<re]+VeSo.*[r>re];
VsS=VsSi.*[r<R0-r0]+VsSo.*[r>R0+r0];
Ee_r=real(Eei_r.*[r<re]+Eeo_r.*[r>re]);
Ee_t=real(Eei_t.*[r<re]+Eeo_t.*[r>re]); %limit plot region to omit where series' diverge
Es_r=real(Esi_r.*[r<R0-r0]+Eso_r.*[r>R0+r0]);
Es_t=real(Esi_t.*[r<R0-r0]+Eso_t.*[r>R0+r0]); %limit plot region to omit where series' diverge

Ee=sqrt(Eebeta.^2 + Eeeta.^2);
Ei=sqrt(abs(Eibeta).^2+abs(Eieta).^2);
Es=sqrt(abs(Esbeta).^2+abs(Eseta).^2);
Eo=sqrt(real(Eebeta0+Esbeta).^2+real(Eeeta0+Eseta).^2);
EeS=sqrt(Ee_r.^2+Ee_t.^2);
EsS=sqrt(Es_r.^2+Es_t.^2);
EsS_x=-sqrt(1-u.^2).*Es_r.*sign(x) - u.*Es_t;
EsS_z= sqrt(1-u.^2).*Es_t.*sign(x) - u.*Es_r;
EeS_x=-sqrt(1-u.^2).*Ee_r.*sign(x) - u.*Ee_t;
EeS_z= sqrt(1-u.^2).*Ee_t.*sign(x) - u.*Ee_r;
dxidx=-(a^2-x.^2+z.^2)./2./a^4.*x.*(beta-cos(eta)).^3./sinh(xi).*sign(x);
dxidz=-(-x.^2.*z)./a^4.*(beta-cos(eta)).^3./sinh(xi).*sign(x);
detadx=-(-x.*z)./a^3.*(beta-cos(eta)).^2;
detadz=(a^2-x.^2+z.^2)./2./a^3.*(beta-cos(eta)).^2;

Es_x= (2*a./D.^2.*( dxidx .*Esbeta  + detadx .*Eseta  ));
Es_z= (2*a./D.^2.*( dxidz .*Esbeta  + detadz .*Eseta  ));
Ee_x= (2*a./D.^2.*( dxidx .*Eebeta0 + detadx .*Eeeta0 ));
Ee_z= (2*a./D.^2.*( dxidz .*Eebeta0 + detadz .*Eeeta0 ));
Ei_x= (2*a./D.^2.*( dxidx .*Eibeta  + detadx .*Eieta  ));
Ei_z= (2*a./D.^2.*( dxidz .*Eibeta  + detadz .*Eieta  ));
E_x=(Ee0_x+EsS_x);%.*( [r<R0-r0^2/R0] + [r>R0+r0] ); %total electric field
E_z=(Ee0_z+EsS_z);%.*( [r<R0-r0^2/R0] + [r>R0+r0] );


EoS1=sqrt(abs(E_z.^2)+abs(E_x.^2));
EoS=sqrt((Ee_r+Es_r).^2+(Ee_t+Es_t).^2);

tnc=abs(max(max((1-torus).*Vs))); %truncation of potentials for visual purposes
% Ee_x=max(min(Ee_x,tnc),-tnc); Ee_z=max(min(Ee_z,tnc),-tnc);
% Ve=max(min(Ve,tnc),-tnc); Ve2=max(min(Ve2,tnc),-tnc); Vs=max(min(Vs,tnc),-tnc); Vi=max(min(Vi,tnc),-tnc); Vo=max(min(Vo,tnc),-tnc);
% Eeeta=max(min(Eeeta,tnc),-tnc); Eseta=max(min(Eseta,tnc),-tnc); Eieta=max(min(Eieta,tnc),-tnc);
% Eo=min(Eo,tnc); EoS=min(EoS,tnc); 

% Eo=Eo-(sign(z)-1);
% clip=log10(abs(max(max(Es))))
%% 
figure(1)
% imagesc(xv,zv, asinh((1-torus).*(Vo) + (torus).*(Vi)))
imagesc(xv,zv, 1e10*((1-torus).*abs(Eo) + torus.*abs(Ei)));% hold off
hold on; quiver(xv(1:4:end,1:4:end),zv(1:4:end,1:4:end), real((1-torus(1:4:end,1:4:end)).*(Ee_x(1:4:end,1:4:end)+Es_x(1:4:end,1:4:end)) + torus(1:4:end,1:4:end).*Ei_x(1:4:end,1:4:end))...
            ,real((1-torus(1:4:end,1:4:end)).*(Ee_z(1:4:end,1:4:end)+Es_z(1:4:end,1:4:end)) + torus(1:4:end,1:4:end).*Ei_z(1:4:end,1:4:end)) ); hold off
hold on; quiver(xv(1:4:end,1:4:end),zv(1:4:end,1:4:end), imag((1-torus(1:4:end,1:4:end)).*(Ee_x(1:4:end,1:4:end)+Es_x(1:4:end,1:4:end)) + torus(1:4:end,1:4:end).*Ei_x(1:4:end,1:4:end))...
            ,imag((1-torus(1:4:end,1:4:end)).*(Ee_z(1:4:end,1:4:end)+Es_z(1:4:end,1:4:end)) + torus(1:4:end,1:4:end).*Ei_z(1:4:end,1:4:end)) ,'color','m'); hold off
% imagesc(xv,zv,(1-torus).*log10(abs(EO./Eo-1)))
set(gcf,'color','w'); set(gca,'YDir','normal'); axis equal; axis tight; colormap('hot'); colorbar; %caxis([0,2*max(max(abs((1-torus).*Vs)))]);   
% caxis([-10,5]); 
% caxis([-15,0]);
set(0,'defaultAxesTickLabelInterpreter','latex'); 
set(0,'defaultLegendInterpreter','latex');
set(0,'defaultTextInterpreter','latex');
set(gca,'FontSize',12)
xlabel('$x$')
ylabel('$z$')
title(['Electric field for plane wave excitation, $\epsilon = $ ', num2str(ep)])
xx=rom+.0001:.0001:rop;
zz=sqrt(r0^2-(xx-R0).^2);
hold on; plot(xx,zz,-xx,zz,xx,-zz,-xx,-zz,'color','blue'); hold off
toc
EO=Eo;EI=Ei; VS=Vs; VI=Vi; VSS=VsS;
%%
% figure(2)
% surf(log10(abs(Tc(1:2:end,1:2:end))),'edgecolor','c')
% set(gca,'XTickLabel',[]);set(gca,'YTickLabel',[]);set(gca,'ZTickLabel',[]);

==> anc/createPnm.m <==
function [ P ] = createPnm(N,M,x)
% create associated legendre functions for a range of x values
% x must be a row vector
% M<=N
% P is N by M by length(x) and P_n^m is actually P(:,n+1,m+1) in Matlab
P=zeros(length(x),N+1,M+1);
for m=0:M %fix m first
    if isreal(x) && abs(x)<1 %different definition on the cut
        P(:,m+1,m+1)=prod(1:2:2*m-1)*(1-x.^2).^(m/2);
    else
        P(:,m+1,m+1)=prod(1:2:2*m-1)*(x-1).^(m/2).*(x+1).^(m/2);
    end
    if m<N %don't need to compute P_{N+1}^N 
        if isreal(x) && abs(x)<1
            P(:,m+2,m+1)=prod(1:2:2*m-1)*(1-x.^2).^(m/2).*x*(2*m+1);
        else
            P(:,m+2,m+1)=prod(1:2:2*m-1)*(x-1).^(m/2).*(x+1).^(m/2).*x*(2*m+1);
        end
    end
    if m<N-1
        for n=m+1:N-1 %for this m, create the polynomials for n = m to N
            P(:,n+2,m+1)=( (2*n+1)*x.'.*P(:,n+1,m+1)-(n+m)*P(:,n,m+1) )/(n-m+1);        
        end
    end
end

if length(x)==1
    P=permute(P,[2 3 1]);
end

==> anc/createPnmCell.m <==
function [ P ] = createPnmCell(N,M,x)
% create associated legendre functions for a range of N, M and a matrix of x values 
P=cell(N+1,M+1);
for m=0:M
    for n=0:N
        P{n+1,m+1}=0*x; %fill all cells with an empty matrix
    end
    P{m+1,m+1}=prod(1:2:2*m-1)*abs(x.^2-1).^(m/2);
    if m<N %don't need to compute P_{N+1}^N 
        P{m+2,m+1}=prod(1:2:2*m-1)*abs(x.^2-1).^(m/2).*x*(2*m+1);
    end
    if m<N-1
        for n=m+1:N-1 %for this m, create the polynomials for n = m to N
            P{n+2,m+1}=( (2*n+1)*x.*P{n+1,m+1}-(n+m)*P{n,m+1} )/(n-m+1);        
        end
    end
end
end


==> anc/createQnmbackwards.m <==
function [ Q ] = createQnmbackwards(N,M,x)
% create legendre functions of the second kind for a range of x values
% x must be a scalar or row vector
% defined for x off the cut, ie. not for x real and |x|<=1
% Q is length(x) by N by M and Q_n^m is actually Q(:,n+1,m+1) in Matlab
% calculate Qn by backward recurrence using the modified Lentz method to
% obtain the ratio of the starting values Q_N^m and Q_{N-1}^m.

x=x.'; %convert to a column vector
% Qs=zeros(length(x),2,M+1); %Qs(:,1,m+1) is the scaling factor for last stage in backwards recursion for m
% Qs(:,1,1)=1/2*log(abs((1+x)./(x-1)));
% Qs(:,2,1)=x.*Qs(:,1,1)-1; 
% for m=1:M
%     Qs(:,1,m+1)=((2-m)*Qs(:,2,m)-m*x.*Qs(:,1,m))./sqrt(abs(1-x.^2)); %Need n=0 and n=1 terms to do recurrence
%     Qs(:,2,m+1)=((2-m)*x.*Qs(:,2,m)-m*Qs(:,1,m))./sqrt(abs(1-x.^2));
% end
Q0m=zeros(length(x),M+1);
Q0m(:,1)=1/2*log((x+1)./(x-1));
Q0m(:,2)=-1./sqrt(x-1)./sqrt(x+1);
for m=1:M
    Q0m(:,m+2)=-2*m*x./sqrt(x-1)./sqrt(x+1).*Q0m(:,m+1) - m*(m-1)*Q0m(:,m);
end
% figure(1)
% X=[-0.4:.0001:0.4]+2i;
% plot(real(X),real(1./sqrt(X.^2-1)),real(X),imag(1./sqrt(X.^2-1)));

Q=zeros(length(x),N+1,M+1);
for m=0:M
    T=1e-20*x; %T=Q_N/Q_(N-1)
    C=1e-20*x; %used to compute T
    D=0*x; %used to compute T
    exit=0;
    j=N;
    while exit==0
        D=-(2*j+1)/(j-m+1)*x - (j+m)/(j-m+1)*D;   
        for i=1:length(x)
            if D(i)==0 || isnan(D(i)); D(i)=1e-30; end
        end
        D=1./D;
        C=-(2*j+1)/(j-m+1)*x - (j+m)/(j-m+1)./C;
        for i=1:length(x)
            if C(i)==0 || isnan(C(i)); C(i)=1e-30; end
        end
        Delta=C.*D;
        T=T.*Delta;
        if max(abs(1-Delta(:)))<1e-14
            exit=1;
        end
        j=j+1;
    end
    %guess values for Q_N^m - will correct all Q_n^m later with scaling factor Qs
    Q(:,N+1,m+1)=1e-14*x./x;
    Q(:,N,m+1)=Q(:,N+1,m+1)./T;
    for n=fliplr(2:N)
        Q(:,n-1,m+1) = ( (2*n-1)*x.*Q(:,n,m+1) - (n-m)*Q(:,n+1,m+1) )/(n+m-1);
    end
    %now all Q_n satisfy the recurrence, just need to scale them to have the correct values:
    scale=Q0m(:,m+1)./Q(:,1,m+1);
    for n=0:N
        Q(:,n+1,m+1)=Q(:,n+1,m+1).*scale;
    end
end

if length(x)==1
    Q=permute(Q,[2 3 1]);
end

==> anc/createSphericalTmatrixTorus.m <==
function T = createSphericalTmatrixTorus(N,m,R0,r0,ep,ir,k1)
% create electrostatic T-matrix for a torus on a basis of toroidal harmonics
% N: truncation order
% m: azimuthal index - T is created for one index m only
% R0: torus major radius
% r0: torus minor radius
% ep: relative permittivity of torus to surroundings
% ir: two letters. 1st letter determines whether the excitation potential
%   is expanded on irregular ('i') or regular ('r') solid spherical
%   harmonics, (depends on if the corresponding source is situated inside or outside the torus hole).
%   2nd letter does the same for the scattered potential. Should set ir = 'ri' for considering far field.
% k1 is optional, if omitted, the output T is the T-matrix for the basis of
% non-normaised spherical harmonics (r/a)^(-n-1) P_n^m(\cos\theta)
% e^{im\phi}. Otherwise T is the low frequency limit of the electromagentic
% T-matrix block T^{22}.
a=sqrt(R0^2-r0^2);
beta0=R0/r0;
xi0=acosh(beta0);

Q0=createToroidalQ(N+1,m,beta0);
P0=createToroidalP(N+1,m,beta0);
dQ0=zeros(1,N+1);
for n=0:N
    dQ0(n+1)=((n-m+1/2)*Q0(n+2)-(n+1/2)*beta0*Q0(n+1))/(beta0^2-1);
end

Qs=zeros(N+1); Qc=Qs; % Q matrices for cos(n sigma) and sin(n sigma)
TI=Qs; % Pb: \bar{\b P} matrix ( = T matrix  for conductor)
for n=0:N
    TI(n+1,n+1)=-Q0(n+1)/P0(n+1);
    for k=0:N
        Qc(n+1,k+1)=eq(n,k)-(ep-1)*(beta0^2-1)*(-1)^m/ prod([n-m+1:n+m]-1/2) *P0(n+1)* ( eq(n,k)*dQ0(k+1)             + (2-eq(n,0))/4*Q0(k+1) * (exp((-n-k)*xi0)+exp(-abs(n-k)*xi0)) /sinh(xi0) );
        Qs(n+1,k+1)=eq(n,k)-(ep-1)*(beta0^2-1)*(-1)^m/ prod([n-m+1:n+m]-1/2) *P0(n+1)* ( eq(n,k)*dQ0(k+1)*(1-eq(n,0)) - 1/2*Q0(k+1) * (exp((-n-k)*xi0)-exp(-abs(n-k)*xi0)) /sinh(xi0) );
    end
end
I=eye(N+1);
Ts=TI*(I-Qs^-1);
Tc=TI*(I-(Qc'^-1)');

c=zeros(N+1); c_=c; % c = c_{nk}^m, c_ = c_{nk}^{-m} (expn coefs for spherical - toroidal basis interchange)
s=zeros(N+1); s_=s;
for k=0:N  
    if mod(k+m,2)==0
        c(1,k+1)=2*(-1)^m*prod([-m:-1]+1/2);
        c(2,k+1)=(2*k+1) *(-1)^m* sqrt(pi)/gamma(-m+3/2);
        c_(1,k+1)=2*(-1)^m/prod([0:m-1]+1/2);
        c_(2,k+1)=(2*k+1) *(-1)^m* sqrt(pi)/gamma(m+3/2);        
        for n=1:N-1
            c(n+2,k+1)=( (2*k+1)*c(n+1,k+1) + (n+m-1/2)*c(n,k+1) )/(n-m+1/2);
            c_(n+2,k+1)=( (2*k+1)*c_(n+1,k+1) + (n-m-1/2)*c_(n,k+1) )/(n+m+1/2);
        end
    else
        s(1,k+1)=0;
        s(2,k+1)=2*(-1)^m*(k+m+1) * sqrt(pi)/gamma(-m+3/2);
        s_(1,k+1)=0;
        s_(2,k+1)=2*(-1)^m*(k-m+1) * sqrt(pi)/gamma(m+3/2);  
        for n=1:N-1
            s(n+2,k+1)=( (2*k+1)*s(n+1,k+1) + (n+m-1/2)*s(n,k+1) )/(n-m+1/2);
            s_(n+2,k+1)=( (2*k+1)*s_(n+1,k+1) + (n-m-1/2)*s_(n,k+1) )/(n+m+1/2);
        end
    end
end
P0=createPnm(N+1,m,0); P0_=P0;
for n=m:N+1 
    P0_(n+1,m+1)=(-1)^m/prod(n-m+1:n+m) * P0(n+1,m+1); % P_n^{-m}(0)
end


Mc=zeros(N+1); Ms=Mc; Nc=Mc; Ns=Mc;
for n=0:N
    for k=0:N        
        if strcmp(ir(1),'r')
            Mc(n+1,k+1)=(2-eq(k,0))/2/pi * c_(k+1,n+1) * P0(n+1,m+1);
            Ms(n+1,k+1)=-1/pi * s_(k+1,n+1) * P0(n+2,m+1);
        else
            Mc(n+1,k+1)=(-1)^k*(2-eq(k,0))/2/pi * c_(k+1,n+1) * P0(n+1,m+1);
            Ms(n+1,k+1)=(-1)^k/pi * s_(k+1,n+1) * P0(n+2,m+1);        
        end
        if strcmp(ir(end),'r')
            Nc(n+1,k+1)=(-1)^n *c(n+1,k+1) * P0_(k+1,m+1);
            Ns(n+1,k+1)=(-1)^n *s(n+1,k+1) * P0_(k+2,m+1);
        else
            Nc(n+1,k+1)= c(n+1,k+1) * P0_(k+1,m+1);
            Ns(n+1,k+1)=-s(n+1,k+1) * P0_(k+2,m+1);
        end
    end
end
T = Nc'*Tc*Mc' + Ns'*Ts*Ms'; % T matrix on basis of spherical harmonics
if nargin==7
    for n=max(m,1):N % convert to static limit of conventional electromagnetic T-matrix block T^{22}:
        for k=max(m,1):N
            T(n+1,k+1)=T(n+1,k+1)*(k1*a)^(n+k+1)./(1i*prod(3:2:2*n-1)*prod(3:2:2*k-1))*sqrt((n+1)/n/(2*n+1)*(k+1)/k/(2*k+1)*prod(n-m+1:n+m)/prod(k-m+1:k+m));
            
        end
    end
    I=eye(size(T));
    T=T*(I-i*T)^-1;
end

end

==> anc/createToroidalP.m <==
function [ P ] = createToroidalP(N,m,x)
% creates toroidal functions P_{n-1/2}^m(x) for fixed m, single value of x>1, 0<=n<=N. 
% Calculates scale factor P_{-1/2}^0 via series then uses the lentz
% algorithm to get P_{-1/2}^m/P_{-1/2}^{m-1}. With these it calculates
% P_{-1/2}^k by backward recurrence for all k<=m, then discards everything except 
% P_{-1/2}^m and P_{-1/2}^{m-1}. 
% With these 2 it calculates P_{1/2}^m.
% (could just calculate P_{-1/2}^m and P_{1/2}^m with series but this is
% more susceptible to overflow).
% With P_{-1/2}^m and P_{1/2}^m it then uses forward recurrence to calculate 
% all P_{n-/2}^m for all n<=N.

P=zeros(N+1,1);
a=0; k=0;
while 1
    aprev=a;
    a=a+(prod([2*(1:k)-1]./[2*(1:k)])* sqrt((x-1)/(x+1))^k )^2;
    k=k+1;
    if abs(aprev/a-1) < 1e-14, break, end
end
P0=((x+1)/2)^(-1/2)* a; %P0=P_{-1/2}^0 is the scale for backwards recurrence
if m==0 % if m=0 we don't need backward recurrence to obtain higher m functions
    P(1)=P0;
    a=0; k=0;
    while 1
        aprev=a;
        a=a+(prod([2*(1:k)-1]./[2*(1:k)])/(2*k-1)* sqrt((x-1)/(x+1))^k )^2;
        k=k+1;
        if abs(aprev/a-1) < 1e-15, break, end
    end
    P(2)=((x+1)/2)^(1/2)*a;
    
else % use modified Lentz algorithm to find ratio T = P_{-1/2}^m/P_{-1/2}^{m-1}
    T=1e-30*x; %starting value for T
    C=1e-30*x; %used to compute T
    D=0*x; %used to compute T
    j=m;
    chi=x/sqrt(x^2-1);
    while 1
        D=2*j*chi - (j-1/2)^2*D;    
        if D==0 || isnan(D); D=1e-30; end
        D=1./D;
        C=2*j*chi - (j-1/2)^2/C; 
        if C==0 || isnan(C); C=1e-30; end
        Delta=C*D;
        T=T*Delta;
        if max(abs(1-Delta(:)))<1e-14, break, end 
        j=j+1;
    end
    P0m=zeros(1,m+1); 
    P0m(m+1)=1; P0m(m)=P0m(m+1)/T;
    for mm=m-1:-1:1
        P0m(mm)=-(P0m(mm+2)+2*mm*chi*P0m(mm+1))/(mm-1/2)^2;
    end
    scale=P0/P0m(1);
    P0m(m+1)=P0m(m+1)*scale;
    P0m(m)=P0m(m)*scale;
    P(1)=P0m(m+1);
    %now compute P_{1/2}^m from P_{-1/2}^m and P_{-1/2}^{m-1} to get second
    %initial value for recurrence on n
    P(2)=x*P0m(m+1)+(m-1/2)*P0m(m)*sqrt(x^2-1);
end
for n=2:N %compute all P_{n-1/2}^m for fixed m
    nu=n-1/2;
    P(n+1)= ((2*nu-1)*x*P(n) - (nu+m-1)*P(n-1) )/(nu-m);
end
end

==> anc/createToroidalPcell.m <==
function [ P ] = createToroidalP(N,m,x,acc,K)
% creates toroidal functions P_{n-1/2}^m(x) for fixed m, matrix of x values 
% stored in cell blocks for each 0<=n<=N. 
% Calculates scale factor P_{-1/2}^0 via series then uses the lentz
% algorithm to get P_{-1/2}^m/P_{-1/2}^{m-1}. With these it calculates
% P_{-1/2}^k by backward recurrence for all k<=m, then discards everything except 
% P_{-1/2}^m and P_{-1/2}^{m-1}. 
% With these 2 it calculates P_{1/2}^m.
% (could just calculate P_{-1/2}^m and P_{1/2}^m with series but this is
%  more susceptible to overflow)
% With P_{-1/2}^m and P_{1/2}^m it then uses forward recurrence to calculate 
% all P_{n-/2}^m for all n<=N.
% x>1
% acc is the desired accuracy between 1 and 10^{-16}
% K is an optional parameter to safeguard the initial series 
% to prevent extreme computation time

if nargin < 5, K=10000; end
P=cell(N+1,1);
a=zeros(size(x)); 
X=(x-1)./(x+1); % for saving computation time
for k=0:K
    aprev=a;
    a=a+( prod([2*(1:k)-1]./[2*(1:k)]) )^2 .* X.^k;
    if max(max(abs(aprev./a-1))) < acc, k; break, end
    if k==K 
        fprintf 'minimum accuracy for P_{-1/2}^0: \r\n', 
        max(max(abs(aprev./a-1))), 
    end
end
P0=((x+1)/2).^(-1/2).* a; %P0=P_{-1/2}^0 is the scale for backwards recurrence on m
if m==0 %in this case just calculate P_{1/2}}^0 by series
    P{1}=P0; %and we already calculated the first value P_{-1/2}^0
    a=zeros(size(x));
    for k=0:K
        aprev=a;
        a=a+( prod([2*(1:k)-1]./[2*(1:k)])/(2*k-1) )^2 * X.^k;
        if max(abs(aprev./a-1)) < acc, break, end
    end
    P{2}=((x+1)/2).^(1/2).*a;

else
    T=1e-30*x; %starting value for T = P_{-1/2}^m/P_{-1/2}^{m-1}
    C=1e-30*x; %used to compute T
    D=0*x; %used to compute T
    j=m;
    chi=x./sqrt(x.^2-1);
    while 1
        D=2*j*chi - (j-1/2)^2*D;    
        for i=1:length(x)
            if D(i)==0 || isnan(D(i)); D(i)=1e-30; end
        end
        D=1./D;
        C=2*j*chi - (j-1/2)^2./C; 
        for i=1:length(x)
            if C(i)==0 || isnan(C(i)); C(i)=1e-30; end
        end
        Delta=C.*D;
        T=T.*Delta;
        if max(abs(1-Delta(:)))<acc, break, end
        j=j+1;
    end
    P0m=cell(1,m+1); 
    P0m{m+1}=1; P0m{m}=P0m{m+1}./T;
    for mm=m-1:-1:1
        P0m{mm}=-(P0m{mm+2}+2*mm*chi.*P0m{mm+1})/(mm-1/2)^2;
    end
    scale=P0./P0m{1};
    P0m{m+1}=P0m{m+1}.*scale;
    P0m{m}=P0m{m}.*scale;
    P{1}=P0m{m+1};
    %now compute P_{1/2}^m from P_{-1/2}^m and P_{-1/2}^{m-1} to get second
    %initial value for recurrence on n
    P{2}=x.*P0m{m+1}+(m-1/2)*P0m{m}.*sqrt(x.^2-1);
end
for n=2:N %compute all P_{n-1/2}^m for fixed m
    nu=n-1/2;
    P{n+1}= ((2*nu-1)*x.*P{n} - (nu+m-1)*P{n-1} )/(nu-m);
end
end

==> anc/createToroidalQ.m <==
function [ Q ] = createToroidalQ(N,m,x,K)
% creates toroidal functions Q_{n-1/2}^m(x) for fixed m, single value of x>1, 0<=n<=N.
% Calculates initial values Q_{-1/2}^0 and Q_{-1/2}^1 via series then uses
% recurrence to calcuate Q_{-1/2}^m.
% (could just calculate Q_{-1/2}^m with series but this is more susceptible to overflow)
% computes all Q_{n-1/2}^m by backwards recurrence with the lentz algorithm
% to get Q_{N-1/2}^m/Q_{N-3/2}^m, and the scale factor Q_{-1/2}^m.

a=0; b=0; k=0;
while 1
    aprev=a;
    a=a+prod([4*(1:k)-1].*[4*(1:k)-3]./[16*(1:k).^2*x^2]) ;
    b=b+prod([4*(1:k)+1].*[4*(1:k)-1]./[16*(1:k).^2*x^2]) ;
    k=k+1;
    if abs(aprev/a-1) < 1e-14, break, end
end
Q0m(1)=pi/(2*x)^(1/2)*a; % Q0m(m+1)=Q_{-1/2}^m will be the scale for backwards recurrence
Q0m(2)=-pi*sqrt(x^2-1)/(2*x)^(3/2)*b;

if m>1
    %now calcuate up to order m, degree 0, to obtain the scale factor Q_{-1/2}^m 
    for mm=1:m-1
        Q0m(mm+2)= -2*mm*x/sqrt(x^2-1)*Q0m(mm+1) - (mm-1/2)^2*Q0m(mm);
    end
end

% use modified Lentz algorithm to find ratio T = Q_{N-1/2}^m/Q_{N-3/2}^m
Q=zeros(N+1,1);
T=1e-20*x; %starting value for T
C=1e-20*x; %used to compute T
D=0*x; %used to compute T
j=N;
while 1 
    D=-2*j/(j-m+1/2)*x - (j+m-1/2)/(j-m+1/2)*D;   
    if D==0 || isnan(D); D=1e-30; end
    D=1/D;
    C=-2*j/(j-m+1/2)*x - (j+m-1/2)/(j-m+1/2)/C;
    if C==0 || isnan(C); C=1e-30; end
    Delta=C*D;
    T=T*Delta;
    if max(abs(1-Delta(:)))<1e-14, break, end
    j=j+1;
end
%guess values for Q_{N-1/2}^m and Q_{N-3/2}^m - will correct all Q_{n-1/2}^m after
Q(N+1)=1e-14*x./x;
Q(N)=Q(N+1)./T;
% compute all Q_{n-1/2}^m for n=0:N and fixed m, by backward recurrence
for n=fliplr(2:N)
    Q(n-1) = ( (2*n-2)*x.*Q(n) - (n-m-1/2)*Q(n+1) )/(n+m-3/2);
end
%now all Q_n satisfy the recurrence, just need to scale them to have the correct values
scale=Q0m(m+1)./Q(1);
for n=0:N
    Q(n+1)=Q(n+1).*scale;
end

end

==> anc/createToroidalQcell.m <==
function [ Q ] = createToroidalQcell(N,M,x,acc,K)
% creates toroidal functions Q_{n-1/2}^m(x) for fixed M, matrix of x values 
% stored in cell blocks for each 0<=n<=N. 
% Calculates initial values Q_{-1/2}^0 and Q_{-1/2}^1 via series then uses
% recurrence to calcuate Q_{-1/2}^M.
% (could just calculate Q_{-1/2}^M with series but this is more susceptible to overflow)
% computes all Q_{n-1/2}^M by backwards recurrence with the lentz algorithm
% to get Q_{N-1/2}^M/Q_{N-3/2}^M, and the scale factor Q_{-1/2}^M.
% x>1
% acc is the desired accuracy between 1 and 10^{-16}
% K is an optional parameter to safeguard the initial series 
% to prevent extreme computation time

if nargin < 5, K=10000; end
a=zeros(size(x)); b=a;
Q0m=cell(M+1,1);
for k=0:K
    aprev=a;
    xk=x.^(-2*k); % for saving computation time
    a=a+prod([4*(1:k)-1].*[4*(1:k)-3]./[16*(1:k).^2])*xk ;
    b=b+prod([4*(1:k)+1].*[4*(1:k)-1]./[16*(1:k).^2])*xk ;
    if max(max(abs(aprev./a-1))) < acc, k; break, end
    if k==K 
%         fprintf 'minimum accuracy for Q_{-1/2}^0: \r\n', 
        max(max(abs(aprev./a-1))), 
    end
end
Q0m{1}=pi./(2*x).^(1/2).*a; %Q0=Q_{-1/2}^0 is the scale for backwards recurrence
Q0m{2}=-pi*sqrt(x.^2-1)./(2*x).^(3/2).*b;

if M>1
    %now calcuate up to order m, degree 0, to obtain the scale factor Q_{-1/2}^m 
    for m=1:M-1
        Q0m{m+2}= -2*m*x./sqrt(x.^2-1).*Q0m{m+1} - (m-1/2)^2*Q0m{m};
    end
end

% compute all Q_{n-1/2}^m for n=0:N and fixed m, by backward recurrence
Q=cell(N+1,1);
T=1e-20*x; %starting value for T = Q_{N-1/2}^m/Q_{N-3/2}^m
C=1e-20*x; 
D=0*x; 
j=N;
if N==0
    Q{1}=Q0m{M+1};
else
    while 1
        D=-2*j/(j-M+1/2)*x - (j+M-1/2)/(j-M+1/2)*D; 
        for i=1:length(x)
            if D(i)==0 || isnan(D(i)); D(i)=1e-30; end
        end
        D=1./D;
        C=-2*j/(j-M+1/2)*x - (j+M-1/2)/(j-M+1/2)./C;
        for i=1:length(x)
            if C(i)==0 || isnan(C(i)); C(i)=1e-30; end
        end
        Delta=C.*D;
        T=T.*Delta;
        if max(abs(1-Delta(:)))<acc, break, end
        j=j+1;
    end
    %guess values for Q_{N-1/2}^m and Q_{N-3/2}^m - will correct all Q_{n-1/2}^m later with scaling factor Qs
    Q{N+1}=1e-14*x./x;
    Q{N}=Q{N+1}./T;
    for n=fliplr(2:N)
        Q{n-1} = ( (2*n-2)*x.*Q{n} - (n-M-1/2)*Q{n+1} )/(n+M-3/2);
    end
end

%now all Q_n satisfy the recurrence, just need to scale them to have the correct values:
scale=Q0m{M+1}./Q{1};
for n=0:N
    Q{n+1}=Q{n+1}.*scale;
end

end

==> anc/createToroidalTmatrix.m <==
function [Tc,Ts,Rc,Rs] = createToroidalTmatrix(N,m,R0,r0,ep)
% create electrostatic T-matrix for a torus on a basis of toroidal harmonics
% N: truncation order
% m: azimuthal index - T is created for one index m only
% R0: torus major radius
% r0: torus minor radius
% ep: relative permittivity of torus to surroundings
beta0=R0/r0; % aspect ratio
xi0=acosh(beta0);
Q=createToroidalQ(N+1,m,beta0);
P=createToroidalP(N+1,m,beta0);
dQ=zeros(1,N+1); % (d Q_{n-1/2}^m(beta0)) / (d beta0)
for n=0:N
    dQ(n+1)=((n-m+1/2)*Q(n+2)-(n+1/2)*beta0*Q(n+1))/(beta0^2-1);
end

Qs=zeros(N+1); Qc=Qs; Ti=Qs; %Ti: T-matrix for conducting torus
for n=0:N
    Ti(n+1,n+1)=-Q(n+1)/P(n+1);
    for k=0:N
        Qc(n+1,k+1)=eq(n,k)-(ep-1)*(beta0^2-1)*(-1)^m/ prod([n-m+1:n+m]-1/2) *P(n+1)* ( eq(n,k)*dQ(k+1)   + (2-eq(n,0))/4*Q(k+1) * (exp((-n-k)*xi0)+exp(-abs(n-k)*xi0)) /sinh(xi0) );
        Qs(n+1,k+1)=eq(n,k)-(ep-1)*(beta0^2-1)*(-1)^m/ prod([n-m+1:n+m]-1/2) *P(n+1)* ( eq(n,k)*dQ(k+1)*(1-eq(n,0)) - 1/2*Q(k+1) * (exp((-n-k)*xi0)-exp(-abs(n-k)*xi0)) /sinh(xi0) );
    end
end
I=eye(N+1);
Rs=Qs^-1;
Rc=(I/Qc')';
Ts=Ti*(I-Rs); % T matrix for sin n\eta dependence
Tc=Ti*(I-Rc); % T matrix for cos n\eta dependence

end
